Cheaper access to universal fluctuations in integrable spin chains from boundary effects

Observing super-diffusive fluctuations from Kardar-Parisi-Zhang (KPZ) universality in isotropic integrable spin chains is usually challenging as it requires a fairly large number of spins in interaction. We demonstrate in this paper, in the context of classical spins, that accounting for boundary effects lowers the bar, down to a few dozen spins in some cases. Additionally, boundaries control the relaxation to stationarity, which leads to many new universal scaling functions to explore, both in periodic spin chains and for open chains with magnetization imposed by reservoirs at the ends.

==> anc/c2_KPZ_periodic_Q10.csv <==
"k","tau","omega","phi","b","Q"
"1","0.07681448088810787","0","0","2.173759770722079","1"
"2","0.02908941588843161","10.873242952221133","0.7839300508945249","3.3759994069186834","2"
"1","0.017956356126316617","-10.023301981078967","1.912610607223208","0.40806452235558677","3"
"3","0.017275063960141956","0","0","2.4228242219934866","3"
"3","0.016329099632599917","28.10453545834178","1.5165676237577146","3.171773638286246","3"
"2","0.012354882137747077","0","0","-0.8324237922337502","4"
"4","0.012354882137747077","0","0","-0.20810594805843755","4"
"2","0.011898586067834819","-26.643891426056143","1.0130665620561312","1.0263924031279494","4"
"4","0.011604711485724326","17.146756842987184","0.6639778645837304","6.231713156501577","4"
"4","0.01080117751869913","50.33535687017789","2.207111085754792","3.2214510391852587","4"
"3","0.00945316311879197","0","0","0.16448589791346377","5"
"1","0.009323984261652974","-9.133798285970332","1.573128664471401","0.2703211457803094","5"
"1","0.009102058809558665","34.877941884216504","0.836336307448062","0.13742389555289594","5"
"1","0.009054678620260046","-16.50287874169516","2.2573564125914514","0.179035100053775","5"
"3","0.009054678620260046","-16.50287874169516","2.2573564125914514","3.625460776088944","5"
"5","0.009054678620260046","-16.50287874169516","2.2573564125914514","1.1189693753360934","5"
"5","0.008658749264701657","0","0","4.766065867298088","5"
"3","0.008582744624225574","-48.40355660502274","0.23353778848671003","1.7587038835369335","5"
"5","0.008432096817989954","39.28232120135422","1.2881251957918534","7.848264556599891","5"
"5","0.007824450554222834","76.81668213691913","2.864615764964695","3.411161085556741","5"
"2","0.007497652488566402","8.75671141604","1.7195763738979886","0.12829321456863851","6"
"4","0.007336756131128514","15.992601483350088","1.0363572964880539","1.2210647833586588","6"
"2","0.007272006390852193","-24.908615503081453","0.47623079084979564","1.1233563165146527","6"
"6","0.007272006390852193","-24.908615503081453","0.4762307908497957","0.1248173685016281","6"
"2","0.007258230333126031","7.186833031769292","2.4828599874793844","1.2490866023219471","6"
"4","0.007101255208403536","0","0","-3.970959784705824","6"
"6","0.007101255208403536","0","0","-1.7648710154248104","6"
"2","0.0069911265222622095","55.99599901263478","1.7761048818004868","0.45484354344653943","6"
"2","0.00695332790907337","-38.130375034186386","1.4994746345454266","0.631595888871584","6"
"4","0.00695332790907337","-38.130375034186386","1.4994746345454266","6.467541902045019","6"
"6","0.00695332790907337","-38.130375034186386","1.4994746345454266","2.046370679943932","6"
"6","0.00672337207323255","22.113778124322852","0.6036787385834489","13.579843270310562","6"
"4","0.0065508581398260966","74.5014877302319","0.48002622882575563","2.645328470211647","6"
"6","0.006464272180214417","65.67046830156134","1.8884240431027715","9.801445929765324","6"
"1","0.00617192307161573","0","0","0.030513510749673504","7"
"1","0.006076062662899061","24.13919583845759","2.920721565461006","0.031509277992965185","7"
"3","0.006076062662899061","24.13919583845759","2.9207215654610064","0.6380628793575449","7"
"5","0.006076062662899061","24.13919583845759","2.920721565461006","0.19693298745603238","7"
"3","0.006068423380199585","-7.078253381081895","0.6613904896392823","0.6901813707452118","7"
"1","0.006024728032249339","-15.65924144676882","2.0410205291177324","0.4918651627379509","7"
"6","0.006006004079450068","-107.05679471002675","2.7877866774040823","3.7053269509196793","6"
"5","0.0059666964645686965","0","0","2.4700311513288797","7"
"1","0.005941240335047253","40.0582340740143","0.7579099681558653","0.23630293855742146","7"
"1","0.005922679198065171","-8.626347806448262","1.401879211747894","0.28373795130353824","7"
"3","0.005922679198065171","-8.626347806448262","1.401879211747894","3.6772438488938555","7"
"7","0.005922679198065171","-8.626347806448262","1.4018792117478938","0.5561263845549349","7"
"5","0.005865594643721174","37.18701897504208","1.8972643292025317","2.812501490655107","7"
"1","0.005830758203623327","45.93143059133256","0.4351523376618838","0.20801618263560567","7"
"3","0.005830758203623327","45.93143059133256","0.4351523376618839","2.695889726957449","7"
"7","0.005830758203623327","45.93143059133256","0.4351523376618839","0.40771171796578715","7"
"3","0.0058148700233227706","-28.63362567683854","3.0331580652448604","3.224730709127706","7"
"1","0.005768313316110223","-70.59846711121038","3.140539492062095","0.08405130792338246","7"
"1","0.0057170983455443625","-21.594349553495938","2.3944704461293416","0.146963398243552","7"
"5","0.0057170983455443625","-21.594349553495938","2.3944704461293416","14.696339824355201","7"
"7","0.0057170983455443625","-21.594349553495938","2.3944704461293416","7.201206513934048","7"
"3","0.005562575465604581","81.55345961734844","2.6136647756942826","0.93336686177567","7"
"3","0.005533688967679316","-64.10060886269689","0.8079332958751279","1.3558475587267047","7"
"5","0.005533688967679316","-64.10060886269689","0.8079332958751277","10.461786718570254","7"
"7","0.005533688967679316","-64.10060886269689","0.8079332958751277","3.2808163149436314","7"
"7","0.00547495076182533","0","0","10.566649997695334","7"
"7","0.005390085497644774","48.473123945275674","1.177781358797264","18.694201113687964","7"
"5","0.00520493648225182","104.41815991720398","1.1496856360470196","3.734980635446366","7"
"4","0.005161022538645113","-31.826326202822106","1.3175268938590023","0.13556468597969698","8"
"2","0.005153040615112464","15.272562267904885","1.2094389067366333","0.6114937344241562","8"
"4","0.005153040615112464","15.272562267904885","1.2094389067366333","0.15287343360603906","8"
"7","0.005150951851700575","95.8222709427112","2.470475671793489","12.177710854760836","7"
"2","0.005094655086075225","-38.972459534095115","2.046784526003062","0.2835650130469656","8"
"2","0.005083388335441476","8.33140605082708","1.8525946365906287","0.32694425941824595","8"
"4","0.005083388335441476","8.33140605082708","1.852594636590629","3.3479092164428383","8"
"6","0.005083388335441476","8.33140605082708","1.852594636590629","1.0592994005151168","8"
"2","0.005052398296796705","0","0","-1.4956786952286967","8"
"8","0.005052398296796705","0","0","-0.09347991845179354","8"
"4","0.00501697380889267","-44.80888531858478","2.3786331142183883","1.75135455484347","8"
"6","0.00501697380889267","-44.80888531858478","2.3786331142183883","0.7783798021526532","8"
"4","0.0050073942934387465","28.104345235972197","0.21075210346910017","2.007192240432278","8"
"2","0.004989898910222455","-23.84098723651101","0.18857562496154073","1.5165785387525328","8"
"2","0.004981872126638557","-36.54481379656608","1.1325380248076051","2.3593651755175182","8"
"6","0.0049399681987374626","21.15695869111606","0.8540526477172823","12.145097759888069","8"
"2","0.004932586093839604","60.54626270202769","1.769767157457687","1.02625903099843","8"
"8","0.004932586093839604","60.54626270202769","1.769767157457687","0.06414118943740188","8"
"4","0.004914118256818198","-29.63980543548019","0.5095514145809449","8.148922080035423","8"
"8","0.004914118256818198","-29.63980543548019","0.5095514145809449","2.0372305200088556","8"
"2","0.0049090393457921185","12.756801392058067","2.1723794932763263","1.4063806002343808","8"
"4","0.0049090393457921185","12.756801392058067","2.1723794932763267","8.78987875146488","8"
"8","0.0049090393457921185","12.756801392058067","2.1723794932763263","1.4063806002343808","8"
"6","0.0048062301398260916","62.78540173709045","2.664877403832956","5.402388719571924","8"
"7","0.004799164770035848","-140.70136105407187","2.1792571737245923","4.093551918332896","7"
"2","0.004786409698111154","71.38537006756835","1.2471723532655958","0.8402511570573193","8"
"4","0.004786409698111154","71.38537006756835","1.2471723532655958","5.251569731608246","8"
"8","0.004786409698111154","71.38537006756835","1.2471723532655958","0.8402511570573193","8"
"4","0.004771870662850988","-54.436855871655254","2.339646807352811","6.628939255212644","8"
"6","0.0047708941378347535","0","0","-14.09506950118119","8"
"8","0.0047708941378347535","0","0","-7.92847659441442","8"
"2","0.004750665863328679","-95.66823870437534","2.2229781270314657","0.31412861736156455","8"
"2","0.004707643458952626","-47.52077919568241","1.7178697381561967","0.6014872940570355","8"
"6","0.004707643458952626","-47.52077919568241","1.7178697381561967","24.857383070724424","8"
"8","0.004707643458952626","-47.52077919568241","1.7178697381561967","12.569856920702126","8"
"4","0.004550243252731742","-111.00276263320073","2.8987249433442273","1.606629262200061","8"
"8","0.004545214335559256","26.3512217573525","0.5652478333066959","31.20813628739293","8"
"4","0.004528212564294641","-93.89789081901519","0.15898254723226735","2.4132503927729863","8"
"6","0.004528212564294641","-93.89789081901519","0.1589825472322674","15.957002597111174","8"
"8","0.004528212564294641","-93.89789081901519","0.15898254723226724","4.925000801577523","8"
"1","0.004480515083158523","-14.93739618689514","1.843429661340414","0.03439057867490963","9"
"3","0.004461447374041409","-23.032671378268887","3.0545090548321046","0.19392986388762226","9"
"8","0.004433317760024321","78.5938855010642","1.7327731202980043","25.19323403358927","8"
"3","0.004422084515507791","46.205173805751734","0.11963412752910238","0.08263531055292443","9"
"1","0.004413922362840482","30.031405274010304","2.5277353114065564","0.21824930351271873","9"
"5","0.00441173452205497","-16.21051332870875","2.4260016396246487","0.8877151267858568","9"
"1","0.00440959644911538","0","0","0.07450907860268793","9"
"1","0.00440959644911538","0","0","0.23284087063339973","9"
"3","0.00440959644911538","0","0","0.1034848313926221","9"
"3","0.00440959644911538","0","0","2.1193693469209003","9"
"5","0.00440959644911538","0","0","0.9313634825335992","9"
"7","0.00440959644911538","0","0","0.22818405322073176","9"
"9","0.00440959644911538","0","0","0.004656817412667994","9"
"5","0.004365905838596264","-52.03919848807665","0.23165500601200237","0.6130512235972039","9"
"3","0.004364593696449865","-23.213247186476316","3.1285410001242564","2.041724504943624","9"
"1","0.004357578855457775","35.80735325450981","2.196321235663934","0.11533084091532517","9"
"3","0.004357578855457775","35.80735325450981","2.196321235663934","2.3354495285353347","9"
"5","0.004357578855457775","35.80735325450981","2.196321235663934","0.7208177557207823","9"
"1","0.004341784083836027","-15.10643178997173","1.9181443736906942","1.0121038952562986","9"
"1","0.004321043540719823","-59.161015765841","0.9769147642998784","0.07686060992377158","9"
"3","0.004321043540719823","-59.161015765841","0.9769147642998784","0.9961135046120795","9"
"7","0.004321043540719823","-59.161015765841","0.9769147642998784","0.15064679545059229","9"
"1","0.004309066622324775","28.982169173367755","2.823986047077789","0.0931027070903007","9"
"5","0.004309066622324775","28.982169173367755","2.823986047077789","9.31027070903007","9"
"7","0.004309066622324775","28.982169173367755","2.823986047077789","4.562032647424734","9"
"3","0.004305815875576095","-12.636159275465703","0.9783147590171428","1.2800920665967215","9"
"5","0.004305815875576095","-12.636159275465703","0.9783147590171428","9.877253600283344","9"
"7","0.004305815875576095","-12.636159275465703","0.9783147590171428","3.097506729048857","9"
"1","0.004295547028393158","51.12046909050863","0.1940759444175798","0.7352769404180142","9"
"1","0.004286468409974427","-20.847615329371962","2.239056258550037","0.8454155097157148","9"
"3","0.004286468409974427","-20.847615329371962","2.2390562585500375","9.393505663507943","9"
"9","0.004286468409974427","-20.847615329371962","2.239056258550037","0.8454155097157148","9"
"6","0.004261239948136276","137.78279019332044","1.786909074468972","5.082259782707054","8"
"1","0.00424712022612125","44.338021242258364","0.8023028132731825","0.3884588837264151","9"
"3","0.00424712022612125","44.338021242258364","0.8023028132731824","4.31620981918239","9"
"9","0.00424712022612125","44.338021242258364","0.8023028132731825","0.38845888372641507","9"
"3","0.004239052474554716","-2.5431075461686685","0.9681875667559149","4.944135875275469","9"
"8","0.004225473183039079","129.38377048699553","3.037172817967162","15.070753899396538","8"
"1","0.004212698278128598","-69.94950131322133","1.5123026478259662","0.03809315788897402","9"
"5","0.004212698278128598","-69.94950131322133","1.5123026478259662","3.8093157888974023","9"
"7","0.004212698278128598","-69.94950131322133","1.5123026478259662","1.866564736559727","9"
"1","0.004210768197346292","80.57002966398696","2.854134115882056","0.24733631845465595","9"
"7","0.00420504262556098","0","0","15.65558865386125","9"
"5","0.0042033606655920925","53.54133751236128","0.98401781814351","4.565541180822498","9"
"3","0.004187837783599716","-61.862175808817895","0.32640464526797947","6.403155091335888","9"
"1","0.004185579851006859","-8.276319903542923","1.288129453643457","0.37496846199781514","9"
"5","0.004185579851006859","-8.276319903542923","1.288129453643457","19.131043979480364","9"
"9","0.004185579851006859","-8.276319903542923","1.288129453643457","5.578612424416475","9"
"1","0.004157705301516302","85.53307671735625","2.6624030617202825","0.231507252130096","9"
"3","0.004157705301516302","85.53307671735625","2.6624030617202825","2.5723028014455114","9"
"9","0.004157705301516302","85.53307671735625","2.6624030617202825","0.231507252130096","9"
"7","0.004156880123317784","46.704994171217535","1.611569883486987","24.6545508979517","9"
"1","0.004141090404230483","55.06562440171414","0.2825046665357117","0.3075169315291839","9"
"5","0.004141090404230483","55.06562440171414","0.28250466653571166","15.689639363733871","9"
"9","0.004141090404230483","55.06562440171414","0.2825046665357116","4.575098838464797","9"
"3","0.0041345318694551965","38.4904291209652","2.862891674414497","3.9029758648414954","9"
"5","0.0041345318694551965","38.4904291209652","2.862891674414497","17.921827950802786","9"
"9","0.0041345318694551965","38.4904291209652","2.862891674414497","2.867492472128446","9"
"1","0.004084609856418421","-115.31519524185899","1.0563876572295374","0.06889852083340663","9"
"1","0.004038360394074461","-25.913276750940234","2.4706136372541727","0.1612563140899874","9"
"7","0.004038360394074461","-25.913276750940234","2.4706136372541727","49.38474619005865","9"
"9","0.004038360394074461","-25.913276750940234","2.4706136372541727","29.388963242900207","9"
"7","0.004019548988429737","-92.25799753936352","2.9099812532995517","9.412749407896495","9"
"3","0.004007766033898577","100.7319197837747","1.995369777862052","1.9971167583925047","9"
"5","0.004007766033898577","100.7319197837747","1.9953697778620518","9.17043409465946","9"
"9","0.004007766033898577","100.7319197837747","1.9953697778620518","1.4672694551455137","9"
"5","0.003995351523827295","-84.08172905415874","1.6922109315919864","12.064626273198824","9"
"3","0.003986525321245248","-124.68584504861903","1.384473757566001","0.7000188127229507","9"
"3","0.003951280215022415","-77.27117278053255","1.0851528522934617","1.440132044977339","9"
"7","0.003951280215022415","-77.27117278053255","1.0851528522934617","39.69363948968791","9"
"9","0.003951280215022415","-77.27117278053255","1.0851528522934615","20.25185688249383","9"
"8","0.003949755152919485","-177.47956534600783","1.5896992072575644","4.576401372889677","8"
"2","0.003934760840578641","22.523218511015106","0.23568065886406478","0.023036368310287842","10"
"2","0.0038968953577826378","0","0","-0.23641324613729345","10"
"8","0.0038968953577826378","0","0","-0.01477582788358084","10"
"2","0.0038871884758858617","-37.3605961844256","1.621156398526253","0.13178510864844947","10"
"2","0.0038821963058734933","7.908809875572715","1.991935955022071","0.14633562035405487","10"
"4","0.0038821963058734933","7.908809875572715","1.991935955022071","1.498476752425522","10"
"6","0.0038821963058734933","7.908809875572715","1.9919359550220712","0.47412740994713776","10"
"9","0.0038780122918438747","0","0","24.36838193356028","9"
"2","0.003857523792353807","-35.1573832797257","0.7899989424541493","0.2557945916101941","10"
"4","0.003850707022427032","-30.648239156755313","1.0067823925568202","0.6627864450741379","10"
"2","0.0038472198668088337","14.780365838445523","1.3137819258464112","2.9057002820532674","10"
"4","0.0038472198668088337","14.780365838445523","1.3137819258464112","0.7264250705133168","10"
"4","0.0038451476007956144","-43.13405538476307","1.9702459307650475","1.087177230841659","10"
"9","0.0038380312614307256","56.460459382957","1.1074881069170712","44.61062728497398","9"
"2","0.0038193947306803025","65.98334810821069","1.2812782740194073","0.04223369762615156","10"
"4","0.0038193947306803025","65.98334810821069","1.2812782740194073","0.432473063691792","10"
"6","0.0038193947306803025","65.98334810821069","1.2812782740194073","0.13683718030873107","10"
"2","0.003811694015207796","-50.11118868429461","2.685653256493065","1.4925124843177233","10"
"6","0.003811694015207796","-50.11118868429461","2.6856532564930644","0.165834720479747","10"
"6","0.0038091490608363706","-36.416145939446494","1.3553680856464525","4.243754754828994","10"
"2","0.0038055113749813512","20.495673185021094","0.9830226178296846","0.057458933914072516","10"
"2","0.0038055113749813512","20.495673185021094","0.9830226178296846","0.9193429426251603","10"
"2","0.0038055113749813512","20.495673185021094","0.9830226178296846","1.6755025129343546","10"
"4","0.0038055113749813512","20.495673185021094","0.9830226178296846","0.5883794832801026","10"
"4","0.0038055113749813512","20.495673185021094","0.9830226178296846","14.709487082002564","10"
"6","0.0038055113749813512","20.495673185021094","0.9830226178296845","2.97867113410552","10"
"6","0.0038055113749813512","20.495673185021094","0.9830226178296846","4.654173647039875","10"
"8","0.0038055113749813512","20.495673185021094","0.9830226178296846","2.3535179331204104","10"
"10","0.0038055113749813512","20.495673185021094","0.9830226178296845","0.057458933914072516","10"
"5","0.0038053931665960493","-143.95534389800477","2.1762490517107995","2.5291601565764195","9"
"6","0.0038047309089706306","-4.561378457131826","2.95478295553824","3.0017140215750473","10"
"5","0.0037884143087721046","127.1516786858173","0.4592098174764765","3.897470941598184","9"
"7","0.0037884143087721046","127.1516786858173","0.45920981747647655","23.394569326943092","9"
"9","0.0037884143087721046","127.1516786858173","0.4592098174764765","7.103140791062689","9"
"2","0.0037758658881596784","-43.39856234555077","2.0727460859704365","1.0442944125892206","10"
"4","0.0037758658881596784","-43.39856234555077","2.0727460859704365","6.526840078682628","10"
"8","0.0037758658881596784","-43.39856234555077","2.0727460859704365","1.0442944125892206","10"
"4","0.0037703960654848633","2.321034984242216","2.274063261504484","7.289006711912571","10"
"2","0.0037586858282206903","-35.47035598278079","0.9224658237235386","5.6944457465406675","10"
"10","0.0037586858282206903","-35.47035598278079","0.9224658237235386","0.2277778298616267","10"
"2","0.0037554077443331","5.6821522790470675","2.821032294582455","6.054448133768172","10"
"2","0.003746991895646287","78.92360563100209","0.15659004840512897","0.4822179063282092","10"
"6","0.0037374120128307736","76.77523719612346","0.7166147724305797","1.6281397860835853","10"
"2","0.0037298265216499297","8.029267899747538","1.9443036247464163","0.6773925448204245","10"
"6","0.0037298265216499297","8.029267899747538","1.9443036247464165","27.99428374002775","10"
"8","0.0037298265216499297","8.029267899747538","1.9443036247464163","14.156121752981933","10"
"2","0.003729652238493878","60.81126349183616","3.0625548767232083","0.6107438192762128","10"
"4","0.003729652238493878","60.81126349183616","3.0625548767232083","6.2540167093884165","10"
"6","0.003729652238493878","60.81126349183616","3.0625548767232083","1.978809974454929","10"
"9","0.0037228157562670767","112.12393589256754","2.27325854980103","33.443757908727015","9"
"4","0.003714928305623849","0","0","-12.96790104898396","10"
"10","0.003714928305623849","0","0","-2.0748641678374335","10"
"4","0.0037061965768688766","-83.87538217464248","0.040530823623828954","2.4908536232718808","10"
"8","0.0037061965768688766","-83.87538217464248","0.040530823623828954","0.6227134058179702","10"
"6","0.003694859738141611","-54.08560303516326","2.6066659155545717","20.76850285892899","10"
"8","0.003694859738141611","-54.08560303516326","2.6066659155545717","11.682282858147556","10"
"2","0.0036925655440010812","64.38380538563092","1.8656416772033317","1.9806848730803535","10"
"4","0.003690451654574244","-38.00499232074593","0.2073686883369591","3.4908215092045607","10"
"6","0.003690451654574244","-38.00499232074593","0.20736868833695915","23.08216671392404","10"
"8","0.003690451654574244","-38.00499232074593","0.20736868833695915","7.124125528988899","10"
"2","0.0036874414797495644","75.994310073218","1.078305294082996","3.583151491047943","10"
"2","0.003683455006624199","23.074955922639788","0.011642727484414094","2.373640419488146","10"
"4","0.003683455006624199","23.074955922639788","0.011642727484414042","12.40106015079521","10"
"10","0.003683455006624199","23.074955922639788","0.011642727484414039","1.2110410303510948","10"
"2","0.0036780103706187616","-46.11353503274805","1.4420920000901125","4.322415062169184","10"
"4","0.0036780103706187616","-46.11353503274805","1.4420920000901127","22.582413386026758","10"
"10","0.0036780103706187616","-46.11353503274805","1.4420920000901127","2.205313807229176","10"
"4","0.003652590120986301","69.31021023691287","1.6739739516005792","9.58476478085972","10"
"10","0.003652590120986301","69.31021023691287","1.6739739516005792","1.5335623649375554","10"
"4","0.0036415590997652698","23.102259509014555","1.661264489446018","12.214065578413088","10"
"2","0.0036290927868340645","-105.14719363298369","2.478844607032944","1.1115687321935583","10"
"10","0.0036290927868340645","-105.14719363298369","2.478844607032944","0.044462749287742326","10"
"8","0.0036177023762783127","25.532383764387284","0.7533346276504691","66.11525240138678","10"
"6","0.003605106730535196","-33.70234291844008","0.5069750892079578","36.97448878125758","10"
"10","0.003605106730535196","-33.70234291844008","0.5069750892079579","13.310815961252725","10"
"2","0.003602842879660034","17.426928527016784","1.980238881731551","1.9357643295737554","10"
"6","0.003602842879660034","17.426928527016784","1.9802388817315508","39.19922767386855","10"
"10","0.003602842879660034","17.426928527016784","1.9802388817315508","12.098527059835972","10"
"2","0.003590406290719626","-99.01632941601153","0.7210781193159449","0.1769442902774438","10"
"6","0.003590406290719626","-99.01632941601153","0.7210781193159449","7.312493628812729","10"
"8","0.003590406290719626","-99.01632941601153","0.7210781193159448","3.697774556002091","10"
"6","0.0035820313242444194","82.863252645931","1.6950633584632693","9.083884872936142","10"
"4","0.0035722689386970827","91.07865227553455","0.4148649165975448","13.814558422011196","10"
"7","0.0035703088180666976","174.31406084647307","2.398592604562938","6.75039173337165","9"
"2","0.00355329833371431","-114.46390231124747","2.8043686186341743","0.9942058907678976","10"
"4","0.00355329833371431","-114.46390231124747","2.8043686186341747","5.194218531358812","10"
"10","0.00355329833371431","-114.46390231124747","2.8043686186341743","0.5072479034530091","10"
"8","0.0035489023621357954","76.12313697249988","2.3086086992172716","45.120928724524866","10"
"9","0.003545470537992157","-166.0838615790438","2.692775614483389","18.589529537084676","9"
"2","0.003538936602848946","84.37603566961593","1.0112172104053132","1.370153493275345","10"
"6","0.003538936602848946","84.37603566961593","1.0112172104053132","27.74560823882573","10"
"10","0.003538936602848946","84.37603566961593","1.0112172104053132","8.563459332970908","10"
"4","0.003532346454639892","-68.06599172406253","2.7789526889133764","8.553865600394499","10"
"6","0.003532346454639892","-68.06599172406253","2.778952688913377","33.154582585904066","10"
"10","0.003532346454639892","-68.06599172406253","2.7789526889133764","5.220865234615783","10"
"2","0.003503398137538563","-143.95347704670152","0.1707740119201916","0.2764749612362371","10"
"8","0.0034953655221116073","0","0","-44.61282422792267","10"
"10","0.0034953655221116073","0","0","-28.55220750587051","10"
"2","0.003463300365843241","-55.64483601267049","1.8463067143670342","0.7169730824152789","10"
"8","0.003463300365843241","-55.64483601267049","1.8463067143670342","81.57560404369393","10"
"10","0.003463300365843241","-55.64483601267049","1.8463067143670342","49.78979738994992","10"
"8","0.0034195204072164547","-125.22400590462865","2.2436792330267843","15.412354331902062","10"
"4","0.0034122728167006056","133.58546060864774","2.697879050959606","3.8613422787296545","10"
"6","0.0034122728167006056","133.58546060864774","2.697879050959606","14.966472172146482","10"
"10","0.0034122728167006056","133.58546060864774","2.697879050959606","2.356776293169955","10"
"6","0.0034019177071399","-117.19627937834133","1.077280956341265","20.345593279967048","10"
"4","0.0033992905998343104","-157.25010944413737","0.6027331847088482","1.2811475699220891","10"
"4","0.003370564487402288","-110.47790938938533","0.4832621437457768","2.7945610037899593","10"
"8","0.003370564487402288","-110.47790938938533","0.48326214374577686","60.859328526981336","10"
"10","0.003370564487402288","-110.47790938938533","0.48326214374577686","31.050677819888435","10"
"10","0.003346319097475788","30.105642475465615","0.5375754528845944","73.02312237658248","10"
"9","0.0033250849227549686","-217.17581412553082","1.0166169504132658","5.160571401876005","9"
"10","0.0032889775455942987","89.97751796949703","1.6335942250071276","62.32744368211753","10"
"6","0.003240167929220111","-180.1179467887879","1.491055193050216","3.7730645672944667","10"
"6","0.003226896200483538","163.57997241018978","1.0535004182817942","5.931919516279262","10"
"8","0.003226896200483538","163.57997241018978","1.0535004182817942","33.32941335895727","10"
"10","0.003226896200483538","163.57997241018978","1.0535004182817942","9.967903165215493","10"
"10","0.003179858096015453","148.792936884639","2.801711562551203","43.88627969853636","10"
"8","0.0030469535136160766","213.78927247719443","2.989298699382812","8.814054115717896","10"
"10","0.003029045815390743","-205.7064955061349","2.1515878501297676","22.86304202107617","10"
"10","0.002849768349248056","-259.6132569963006","0.4580559846331262","5.857057986077958","10"

